Enabling Accelerators for Graph Computing

The advent of Graph Neural Networks (GNNs) has revolutionized the field of machine learning, offering a novel paradigm for learning on graph-structured data. Unlike traditional neural networks, GNNs are capable of capturing complex relationships and dependencies inherent in graph data, making them particularly suited for a wide range of applications including social network analysis, molecular chemistry, and network security. GNNs, with their unique structure and operation, present new computational challenges compared to conventional neural networks. This requires comprehensive benchmarking and a thorough characterization of GNNs to obtain insight into their computational requirements and to identify potential performance bottlenecks. In this thesis, we aim to develop a better understanding of how GNNs interact with the underlying hardware and will leverage this knowledge as we design specialized accelerators and develop new optimizations, leading to more efficient and faster GNN computations. A pivotal component within GNNs is the Sparse General Matrix-Matrix Multiplication (SpGEMM) kernel, known for its computational intensity and irregular memory access patterns. In this thesis, we address the challenges posed by SpGEMM by implementing a highly optimized hashing-based SpGEMM kernel tailored for a custom accelerator. Synthesizing these insights and optimizations, we design state-of-the-art hardware accelerators capable of efficiently handling various GNN workloads. Our accelerator architectures are built on our characterization of GNN computational demands, providing clear motivation for our approaches. This exploration into novel models underlines our comprehensive approach, as we strive to enable accelerators that are not just performant, but also versatile, able to adapt to the evolving landscape of graph computing.

==> python_scripts/graph_gen.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 60,
   "metadata": {
    "collapsed": true
   },
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Import Completed\n"
     ]
    }
   ],
   "source": [
    "\n",
    "import matplotlib.pyplot as plt; plt.rcdefaults()\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "from matplotlib.pyplot import figure\n",
    "import pandas as pd\n",
    "import seaborn as sns\n",
    "print(\"Import Completed\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 61,
   "outputs": [
    {
     "data": {
      "text/plain": "<Figure size 1000x600 with 1 Axes>",
      "image/png": "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\n"
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Workload Characterization Graph\n",
    "\n",
    "style_ktb = \"seaborn-muted\"\n",
    "plt.style.context(style_ktb)\n",
    "objects = ('NMT', 'NMT MP', 'NMT MP+XLA', 'Speech', 'Speech XLA', 'Multi-Interests', 'GCN')\n",
    "y_pos = np.arange(len(objects))\n",
    "gemm_percent = [55,20,30,20,40,10,25]\n",
    "other_percent = []\n",
    "for i in gemm_percent:\n",
    "    other_percent.append(100-i)\n",
    "\n",
    "plt.rc('axes', labelsize=18)\n",
    "plt.rc('xtick', labelsize=18)\n",
    "plt.rcParams.update({'font.size': 12})\n",
    "figure(num=None, figsize=(10, 6))\n",
    "plt.xticks(rotation=90)\n",
    "# plt.grid(color='r', linestyle='--', linewidth=1)\n",
    "# plt.rcParams['axes.axisbelow'] = True\n",
    "p1 = plt.bar(y_pos, gemm_percent, align='center', alpha=0.5)\n",
    "p2 = plt.bar(y_pos, other_percent, bottom=gemm_percent, align='center', alpha=0.5)\n",
    "plt.xticks(y_pos, objects)\n",
    "plt.ylabel('GEMM %')\n",
    "plt.title('Workload Characterization')\n",
    "plt.legend((p1[0], p2[0]),('Matrix Multiply', 'Other Work'))\n",
    "plt.tight_layout()\n",
    "plt.savefig('./gemm_percent.pdf')\n",
    "plt.show()"
   ],
   "metadata": {
    "collapsed": false,
    "pycharm": {
     "name": "#%%\n"
    }
   }
  },
  {
   "cell_type": "code",
   "execution_count": 62,
   "outputs": [
    {
     "data": {
      "text/plain": "<Figure size 1000x600 with 0 Axes>"
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": "<Figure size 640x480 with 64 Axes>",
      "image/png": "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\n"
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": "<Figure size 1000x600 with 0 Axes>"
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/plain": "<Figure size 640x480 with 64 Axes>",
      "image/png": "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\n"
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Thread Utilization Graph\n",
    "unbalanced_df = pd.read_csv(\"./thread_data_unbalanced.csv\")\n",
    "balanced_df = pd.read_csv(\"./thread_data_balanced.csv\")\n",
    "\n",
    "red_val = 0.56\n",
    "green_val = 0.8\n",
    "blue_val = 0.32\n",
    "\n",
    "\n",
    "figure(num=None, figsize=(10, 6))\n",
    "X_RANGE = 8\n",
    "Y_RANGE = 8\n",
    "fig, axs_plots = plt.subplots(X_RANGE, Y_RANGE)\n",
    "fig.suptitle('Individual Thread Utilization')\n",
    "for i in range(64):\n",
    "    x_plot = i % X_RANGE\n",
    "    y_plot = int(i / Y_RANGE)\n",
    "    axs_plots[x_plot,y_plot].plot(unbalanced_df[\"Time\"], unbalanced_df[\"Thread \" + str(i)])\n",
    "    #axs_plots[x_plot,y_plot].axis('off')\n",
    "    axs_plots[x_plot,y_plot].set_yticklabels([])\n",
    "    axs_plots[x_plot,y_plot].set_xticklabels([])\n",
    "\n",
    "\n",
    "\n",
    "fig.text(0.06, 0.8, \"MTP 0\", size=15, rotation=90.,\n",
    "         ha=\"center\", va=\"center\",\n",
    "         bbox=dict(boxstyle=\"round\",\n",
    "                   ec=(red_val, green_val, blue_val),\n",
    "                   fc=(red_val, green_val, blue_val),\n",
    "                   )\n",
    "         )\n",
    "\n",
    "fig.text(0.06, 0.6, \"MTP 1\", size=15, rotation=90.,\n",
    "         ha=\"center\", va=\"center\",\n",
    "         bbox=dict(boxstyle=\"round\",\n",
    "                   ec=(red_val, green_val, blue_val),\n",
    "                   fc=(red_val, green_val, blue_val),\n",
    "                   )\n",
    "         )\n",
    "\n",
    "fig.text(0.06, 0.4, \"MTP 2\", size=15, rotation=90.,\n",
    "         ha=\"center\", va=\"center\",\n",
    "         bbox=dict(boxstyle=\"round\",\n",
    "                   ec=(red_val, green_val, blue_val),\n",
    "                   fc=(red_val, green_val, blue_val),\n",
    "                   )\n",
    "         )\n",
    "\n",
    "\n",
    "fig.text(0.06, 0.2, \"MTP 3\", size=15, rotation=90.,\n",
    "         ha=\"center\", va=\"center\",\n",
    "         bbox=dict(boxstyle=\"round\",\n",
    "                   ec=(red_val, green_val, blue_val),\n",
    "                   fc=(red_val, green_val, blue_val),\n",
    "                   )\n",
    "         )\n",
    "\n",
    "#\n",
    "# fig.text(0.55, 0.6, \"spam\", size=50, rotation=-25.,\n",
    "#          ha=\"right\", va=\"top\",\n",
    "#          bbox=dict(boxstyle=\"square\",\n",
    "#                    ec=(1., 0.5, 0.5),\n",
    "#                    fc=(1., 0.8, 0.8),\n",
    "#                    )\n",
    "#          )\n",
    "plt.savefig('./individual_thread_utilization_unbalanced.pdf')\n",
    "plt.show()\n",
    "\n",
    "figure(num=None, figsize=(10, 6))\n",
    "X_RANGE = 8\n",
    "Y_RANGE = 8\n",
    "fig, axs_plots = plt.subplots(X_RANGE, Y_RANGE)\n",
    "fig.suptitle('Individual Thread Utilization')\n",
    "#fig.suptitle('Horizontally stacked subplots')\n",
    "for i in range(64):\n",
    "    x_plot = i % X_RANGE\n",
    "    y_plot = int(i / Y_RANGE)\n",
    "    axs_plots[x_plot,y_plot].plot(balanced_df[\"Time\"], balanced_df[\"Thread \" + str(i)])\n",
    "    #axs_plots[x_plot,y_plot].axis('off')\n",
    "    axs_plots[x_plot,y_plot].set_yticklabels([])\n",
    "    axs_plots[x_plot,y_plot].set_xticklabels([])\n",
    "\n",
    "\n",
    "fig.text(0.06, 0.8, \"MTP 0\", size=15, rotation=90.,\n",
    "         ha=\"center\", va=\"center\",\n",
    "         bbox=dict(boxstyle=\"round\",\n",
    "                   ec=(red_val, green_val, blue_val),\n",
    "                   fc=(red_val, green_val, blue_val),\n",
    "                   )\n",
    "         )\n",
    "\n",
    "fig.text(0.06, 0.6, \"MTP 1\", size=15, rotation=90.,\n",
    "         ha=\"center\", va=\"center\",\n",
    "         bbox=dict(boxstyle=\"round\",\n",
    "                   ec=(red_val, green_val, blue_val),\n",
    "                   fc=(red_val, green_val, blue_val),\n",
    "                   )\n",
    "         )\n",
    "\n",
    "fig.text(0.06, 0.4, \"MTP 2\", size=15, rotation=90.,\n",
    "         ha=\"center\", va=\"center\",\n",
    "         bbox=dict(boxstyle=\"round\",\n",
    "                   ec=(red_val, green_val, blue_val),\n",
    "                   fc=(red_val, green_val, blue_val),\n",
    "                   )\n",
    "         )\n",
    "\n",
    "\n",
    "fig.text(0.06, 0.2, \"MTP 3\", size=15, rotation=90.,\n",
    "         ha=\"center\", va=\"center\",\n",
    "         bbox=dict(boxstyle=\"round\",\n",
    "                   ec=(red_val, green_val, blue_val),\n",
    "                   fc=(red_val, green_val, blue_val),\n",
    "                   )\n",
    "         )\n",
    "\n",
    "plt.savefig('./individual_thread_utilization_balanced.pdf')\n"
   ],
   "metadata": {
    "collapsed": false,
    "pycharm": {
     "name": "#%%\n"
    }
   }
  },
  {
   "cell_type": "code",
   "execution_count": 63,
   "outputs": [
    {
     "data": {
      "text/plain": "<Figure size 1000x600 with 1 Axes>",
      "image/png": "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\n"
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Average Plot\n",
    "# total_rows, _ = unbalanced_df.shape\n",
    "# avg_utilization = []\n",
    "# for i in range(total_rows):\n",
    "#     avg_utilization.append()\n",
    "figure(num=None, figsize=(10, 6))\n",
    "ax = plt.plot(unbalanced_df[\"Time\"],unbalanced_df.mean(axis = 1), label=\"Unbalanced Workload\")\n",
    "# figure(num=None, figsize=(10, 6))\n",
    "ax = plt.plot(balanced_df[\"Time\"],balanced_df.mean(axis = 1), label=\"Dynamically Balanced Workload\")\n",
    "plt.title(\"Average Thread Utilization\")\n",
    "plt.xlabel(\"Time (ms)\")\n",
    "plt.ylabel(\"Percent Utilization\")\n",
    "plt.legend()\n",
    "plt.savefig('./average_thread_utilization.pdf')"
   ],
   "metadata": {
    "collapsed": false,
    "pycharm": {
     "name": "#%%\n"
    }
   }
  },
  {
   "cell_type": "code",
   "execution_count": 67,
   "outputs": [
    {
     "data": {
      "text/plain": "<Figure size 1000x600 with 2 Axes>",
      "image/png": "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\n"
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Histogram Plot\n",
    "#figure(num=None, figsize=(10, 6))\n",
    "threads_only_unbalanced_df = unbalanced_df.drop(['Time'], axis=1)\n",
    "threads_only_balanced_df = balanced_df.drop(['Time'], axis=1)\n",
    "\n",
    "#fig = plt.figure()\n",
    "fig, hist_ax = plt.subplots(1,2, sharex='col', sharey='row', figsize=(10, 6))\n",
    "\n",
    "axs = threads_only_unbalanced_df.plot.hist(bins=50, alpha=0.5, legend=None, density=True, rwidth=0.7,  color = \"red\", ec = \"red\", lw=0, ax=hist_ax[0], title='Normalized Histogram, Unbalanced')\n",
    "#plt.title('Normalized Utilization Histogram, Unbalanced')\n",
    "#figure(num=None, figsize=(10, 6))\n",
    "axs = threads_only_balanced_df.plot.hist(bins=50, alpha=0.5, legend=None, density=True, rwidth=0.7,  color = \"red\", ec = \"red\", lw=0, ax=hist_ax[1], title='Normalized Histogram, Balanced')\n",
    "#plt.title(\"Normalized Utilization Histogram, Balanced\")\n",
    "plt.savefig('./normailized_thread_utilization_histogram.pdf')"
   ],
   "metadata": {
    "collapsed": false,
    "pycharm": {
     "name": "#%%\n"
    }
   }
  },
  {
   "cell_type": "code",
   "execution_count": 65,
   "outputs": [],
   "source": [
    "#figure(num=None, figsize=(10, 6))\n",
    "#axs = threads_only_unbalanced_df.plot.hist(bins=50, alpha=0.5, legend=None, rwidth=0.7,  color = \"red\", ec = \"red\", lw=0)\n",
    "#figure(num=None, figsize=(10, 6))\n",
    "#axs = threads_only_balanced_df.plot.hist(bins=50, alpha=0.5, legend=None, rwidth=0.7,  color = \"red\", ec = \"red\", lw=0)\n",
    "\n"
   ],
   "metadata": {
    "collapsed": false,
    "pycharm": {
     "name": "#%%\n"
    }
   }
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "outputs": [],
   "source": [],
   "metadata": {
    "collapsed": false,
    "pycharm": {
     "name": "#%%\n"
    }
   }
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "outputs": [],
   "source": [
    "\n"
   ],
   "metadata": {
    "collapsed": false,
    "pycharm": {
     "name": "#%%\n"
    }
   }
  }
 ],
 "metadata": {
  "kernelspec": {
   "name": "pycharm-3b6dec8d",
   "language": "python",
   "display_name": "PyCharm (python_smash_model)"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 0
}

==> python_scripts/pie_chart/pie_chart.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {
    "collapsed": true
   },
   "outputs": [],
   "source": [
    "\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 2",
   "language": "python",
   "name": "python2"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 0
}

==> python_scripts/pie_chart/pie_chart.py <==
# Import libraries
from matplotlib import pyplot as plt
import matplotlib as mpl
import numpy as np
import pandas as pd


# # Creating dataset
# cars = ['AUDI', 'BMW', 'FORD',
# 		'TESLA', 'JAGUAR', 'MERCEDES']
#
# data = [23, 17, 35, 29, 12, 41]
#
# # Creating plot
# fig = plt.figure(figsize=(10, 7))
# plt.pie(data, labels=cars)
#
# # show plot
# plt.show()

df = pd.read_csv('./pie_data.csv')

print(df['Kernel'])
#Using matplotlib
pie, (ax0, ax1, ax2) = plt.subplots(1, 3, figsize=[12, 3])
labels = df['Kernel']
# plt.rc = ('font', size=10)
mpl.rcParams['font.size'] = 14.0
plt.axis('equal')
current_dataset = 'Cora'
# explode = (0.1, 0, 0, 0, 0)
explode = (0, 0, 0, 0, 0)
ax0.set_title(current_dataset + ' Dataset')
ax0.pie(x=df[current_dataset], explode=explode, autopct="%.f", labels=labels, pctdistance=0.5, shadow=True)
current_dataset = 'Citeseer'
ax1.set_title(current_dataset + ' Dataset')
ax1.pie(x=df[current_dataset], explode=explode, autopct="%.f", labels=labels, pctdistance=0.5, shadow=True)
current_dataset = 'Pubmed'
ax2.set_title(current_dataset + ' Dataset')
ax2.pie(x=df[current_dataset], explode=explode, autopct="%.f", labels=labels, pctdistance=0.5, shadow=True)

# plt.title("GCN Kernel breakdown", fontsize=14)
plt.show()
pie.savefig("SpGEMM distro.pdf")

==> python_scripts/pie_chart/sparsity_computer.py <==


# Cora
dataset = "Cora"
vertex = 2708
edges = 5429
total_edges = 2*edges
total_elements = vertex*vertex
sparsity_percent = 100 - (total_edges/total_elements)*100
print(dataset + " Sparcity Percent: ", sparsity_percent)

# Citeseer
dataset = "Citeseer"
vertex = 3327
edges = 4732
total_edges = 2*edges
total_elements = vertex*vertex
sparsity_percent = 100 - (total_edges/total_elements)*100
print(dataset + " Sparcity Percent: ", sparsity_percent)

# Pubmed
dataset = "Pubmed"
vertex = 19717
edges = 44338
total_edges = 2*edges
total_elements = vertex*vertex
sparsity_percent = 100 - (total_edges/total_elements)*100
print(dataset + " Sparcity Percent: ", sparsity_percent)

# Generic
dataset = "Generic"
vertex = 3072441
edges = 243370166*2
total_edges = edges
total_elements = vertex*vertex
sparsity_percent = 100 - (total_edges/total_elements)*100
print(dataset + " Sparcity Percent: ", sparsity_percent)
